Indoor Distance Estimation using LSTMs over WLAN Network

The Global Navigation Satellite Systems (GNSS) like GPS suffer from accuracy degradation and are almost unavailable in indoor environments. Indoor positioning systems (IPS) based on WiFi signals have been gaining popularity. However, owing to the strong spatial and temporal variations of wireless communication channels in the indoor environment, the achieved accuracy of existing IPS is around several tens of centimeters. We present the detailed design and implementation of a self-adaptive WiFi-based indoor distance estimation system using LSTMs. The system is novel in its method of estimating with high accuracy the distance of an object by overcoming possible causes of channel variations and is self-adaptive to the changing environmental and surrounding conditions. The proposed design has been developed and physically realized over a WiFi network consisting of ESP8266 (NodeMCU) devices. The experiment were conducted in a real indoor environment while changing the surroundings in order to establish the adaptability of the system. We introduce and compare different architectures for this task based on LSTMs, CNNs, and fully connected networks (FCNs). We show that the LSTM based model performs better among all the above-mentioned architectures by achieving an accuracy of 5.85 cm with a confidence interval of 93% on the scale of (4.14 m * 2.86 m). To the best of our knowledge, the proposed method outperforms other methods reported in the literature by a significant margin.

==> results/path_loss.py <==
import matplotlib.pyplot as plt
# plt.use('pdf')
import numpy as np 
from matplotlib.backends.backend_pdf import PdfPages

from pylab import *

f = plt.figure()
plt.rcParams.update({'font.size': 11})
plt.rc('font', family='serif', serif='Times')
# plt.rc('text', usetex=True)
plt.rc('xtick', labelsize=32)
plt.rc('ytick', labelsize=32)
plt.rc('axes', labelsize=32)

x = np.arange(0,10,0.1)

y1 = 10 - x
y2 = 10 - x + np.sin(5*x)
y3 = 10 - x + np.sin(5*x) + np.sin(950000*x)

# color='green', linestyle='dashed', linewidth = 3,
#          marker='o', markerfacecolor='blue', markersize=12

plt.plot(x, y1, label = "Path Loss Alone", color='red',linewidth=3.3)
plt.plot(x, y2, label = "Shadowing and path Loss", color='blue', linestyle='dashed',linewidth=3.3)
plt.plot(x, y3, label = "Multipath, Shadowing and path Loss", color='green', linestyle='dotted',linewidth=3.3)

v = axis()
axis((-1, v[1]+1, v[2]-0.01, v[3]+0.01))


plt.xlabel('$log(distance)$')
plt.ylabel('Signal Strength (dB)') 
plt.legend()
plt.grid()
f.savefig("path_loss.pdf", bbox_inches='tight')
plt.show()



==> results/plotgen.py <==
import matplotlib.pyplot as plt
# plt.use('pdf')
import numpy as np
from pylab import *
import pandas as pd
from scipy import signal

plot_linewidth = 2
plt_label_size = 15
flag = 100

f = plt.figure()
plt.rc('font', family='serif', serif='serif')
plt.rc('text', usetex=True)
plt.rc('xtick', labelsize=plt_label_size)
plt.rc('ytick', labelsize=plt_label_size)
plt.rc('axes', labelsize=plt_label_size)

data = pd.read_csv('accuracy.csv')
y = data['Value']
y = signal.savgol_filter(y, 81, 3)  # window size 51, polynomial order 3
y = y[0:900]*flag
# z = -0.001
plt.plot(y, 'r-', linewidth=plot_linewidth, label='LSTM')

data = pd.read_csv('./LPS_CNN/run_.-tag-accuracy.csv')
plt.grid()
y = data['Value']
y = signal.savgol_filter(y, 81, 3) # window size 51, polynomial order 3
y = y[0:900]*flag
# z = -0.001
# plt.plot(z)
plt.plot(y, 'b-', linewidth=plot_linewidth, label='CNN')

data = pd.read_csv('./FC_LPS/run_.-tag-accuracy.csv') 
y = data['Value']
y = signal.savgol_filter(y, 81, 3) # window size 51, polynomial order 3
y = y[0:900]*flag
# z = -0.001
plt.plot(y, 'g-', linewidth=plot_linewidth, label='FC')

plt.legend(['LSTMs','CNNs','FC'], fontsize=10, loc='lower right')
ticks = np.linspace(0, 100, num=11)
plt.yticks(ticks)
plt.xlabel('Iterations')
plt.ylabel('Classification Accuracy')
# plt.ylabel('Upper Bound of the error \n in cm')
plt.grid(True)

# plt.show()

f.savefig("accuracy.pdf", bbox_inches='tight')

==> results/plotit.py <==
#!/usr/bin/python

from scipy import *
from scipy import io
import numpy
from pylab import *
import sys

rc('text', usetex=True)
rc('font', size=36)
rc('axes', labelsize=26)
rc('xtick', labelsize=26)
rc('ytick', labelsize=26)

def read_file(filename):
    v = numpy.loadtxt(filename)
    return transpose(v)

#OFFSET = 21
#z = read_file('packet_info_pos1_coded.txt')
OFFSET = 0
z = read_file('awgn_data.txt')
#z = read_file('packet_info_pos3_coded.txt')
print(z[0][7 * OFFSET])
bonus = z[1][7 * OFFSET:7 + 7 * OFFSET]
print(bonus)
correct_packets = z[2][7 * OFFSET:7 + 7 * OFFSET]
print(correct_packets)
detected_packets = z[3][7 * OFFSET:7 + 7 * OFFSET]
print(detected_packets)
goodput_packet = correct_packets / (48 + 176 + (64 + 3) * 3 + (64 + 3 + bonus)* 11)
overhead = ((48 + 176 + (64 + 3) * 3 + (64 + 3 + bonus)* 11) / (48 + 176 + (64 + 3) * 3 + (64 + 3)* 11) - 1) * 100.
print(overhead)
goodput_ratio = goodput_packet / goodput_packet[0]
prr = correct_packets / detected_packets
#print z[4][0:7]
#print z[5][0:7]

FIRST_POINT = 0
#plot(overhead[FIRST_POINT:], goodput_ratio[FIRST_POINT:], 'ro', ms=10)
#ylabel(r'Goodput gain', fontsize=26)

plot(bonus, prr, 'r-o', ms=10)
ylabel(r'Packet Reception Ratio', fontsize=26)

#legend(loc=3, numpoints=1)
grid(True)
xlabel(r'Time overhead (\%)', fontsize=26)
# #title(r"BER vs. SNR.", fontsize=20)
v = axis()
axis((-1, v[1]+1, v[2]-0.01, v[3]+0.01))
show()

